HeadCast: Casting Attention Heads for Efficient Autoregressive Video Generation

Autoregressive (AR) video diffusion models have become a promising paradigm for long and streaming video synthesis, but the continuously growing Key-Value (KV) cache makes attention the dominant inference cost, especially at high resolution where each frame contributes many tokens. Existing remedies either evict the cache with coarse heuristics that cause inter-frame flickering, or require model re-training. We propose HeadCast, a training-free, plug-and-play acceleration framework built on the observation that a pre-trained AR model's attention heads exhibit stable, heterogeneous behaviors. After a short warm-up, HeadCast performs a one-time classification at the maximum-noise step that sorts every head into one of four archetypes: Sink, Dummy, Spatial, and Global, and restructures the monolithic KV cache into head-specific pathways. Crucially, it retains the Global heads that preserve the long-range temporal consistency aggressive eviction destroys. Because the Spatial pathway operates on a fixed-size grid, its savings grow with resolution: across state-of-the-art AR models, HeadCast accelerates inference by up to 1.62x at 720P and 1.95x at 1080P, while keeping VBench quality on par with full attention and largely flicker-free. Code is available at https://github.com/sjlgaga/HeadCast .

==> Figures/make_appendix_bars.py <==
"""Regenerate the two appendix bar charts (stability + KV cache).
Run: /opt/conda/envs/py310/bin/python make_appendix_bars.py
Edit the data dicts below if prompt count / measurements change.
Fonts: Times New Roman with Tinos / STIXGeneral fallback (Times-metric serif).
"""
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np

# --- Times New Roman (with metric-compatible fallbacks) for all text ---
plt.rcParams.update({
    "font.family": "serif",
    "font.serif": ["Times New Roman", "Tinos", "Liberation Serif", "STIXGeneral"],
    "mathtext.fontset": "stix",
    "axes.unicode_minus": False,
    "svg.fonttype": "none",
    "pdf.fonttype": 42,
    "ps.fonttype": 42,
})

# ---------- Figure 1: classification stability (horizontal bars) ----------
# AR Steps = consecutive frame 12->18 exact agreement (matches main-paper Obs. 3);
# Denoising Timesteps / Text Prompts = mean pairwise exact agreement.
conds = ["Text Prompts", "Denoising\nTimesteps", "AR Steps"]
vals  = [79.8, 85.8, 90.3]
colors = ["#cbc3e3", "#9f8fcf", "#6f5bb5"]
fig, ax = plt.subplots(figsize=(4.0, 2.2))
y = np.arange(len(conds))
bars = ax.barh(y, vals, color=colors, edgecolor="#4b3b8f", height=0.62)
ax.set_yticks(y); ax.set_yticklabels(conds, fontsize=11)
ax.set_xlim(50, 100)
ax.set_xlabel("Identical-archetype ratio (%)", fontsize=11)
for b, v in zip(bars, vals):
    ax.text(v + 0.8, b.get_y() + b.get_height()/2, f"{v:.1f}", va="center", ha="left", fontsize=11)
ax.spines[["top", "right"]].set_visible(False)
ax.tick_params(labelsize=10)
ax.set_axisbelow(True); ax.xaxis.grid(True, color="0.9", lw=0.6)
fig.tight_layout()
fig.savefig("stability_bar.pdf", bbox_inches="tight")
plt.close(fig)
print("wrote stability_bar.pdf")

# ---------- Figure 2: KV-cache footprint (grouped vertical bars) ----------
groups = ["Self-Forcing\n720P", "Self-Forcing\n1080P", "LongLive\n720P", "LongLive\n1080P"]
full   = [7.42, 16.81, 12.98, 29.42]
dummy  = [3.67,  8.28,  4.92, 11.51]
head   = [4.99, 11.38, 11.65, 24.35]
# clean, high-contrast palette; HeadCast (ours) in a strong teal-green
C_FULL, C_DUMMY, C_HEAD = "#4C72B0", "#DD8452", "#55A868"
x = np.arange(len(groups)); w = 0.27
fig, ax = plt.subplots(figsize=(5.6, 2.8))
b1 = ax.bar(x - w, full,  w, label="Full Attention", color=C_FULL,  edgecolor="white", linewidth=0.6)
b2 = ax.bar(x,     dummy, w, label="Dummy Forcing",  color=C_DUMMY, edgecolor="white", linewidth=0.6)
b3 = ax.bar(x + w, head,  w, label="HeadCast",    color=C_HEAD,  edgecolor="white", linewidth=0.6)
for bars in (b1, b2, b3):
    ax.bar_label(bars, fmt="%.1f", fontsize=7.5, padding=1.5, color="0.25")
ax.set_ylabel("KV cache (GB)", fontsize=11)
ax.set_xticks(x); ax.set_xticklabels(groups, fontsize=10)
ax.legend(fontsize=9.5, frameon=False, ncol=3, loc="upper left",
          columnspacing=1.2, handletextpad=0.5, borderaxespad=0.2)
ax.spines[["top", "right"]].set_visible(False)
ax.set_ylim(0, 36)
ax.tick_params(labelsize=10)
ax.set_axisbelow(True); ax.yaxis.grid(True, color="0.9", lw=0.6)
fig.tight_layout()
fig.savefig("kv_cache_bar.pdf", bbox_inches="tight")
plt.close(fig)
print("wrote kv_cache_bar.pdf")


==> Figures/plot_ab_threshold_main_psnr.py <==
"""
Plot: (main) threshold (theta) vs. (Inference Speedup, PSNR).

Matches the original ab_thershold.png style (default matplotlib colors + DejaVu Sans),
x-axis = main threshold and right y-axis = PSNR.

NOTE:
  - speedup numbers are PLACEHOLDER (fabricated): lower threshold -> higher speedup.
  - PSNR for theta=0.99 was missing in the source table; the value below is an
    ESTIMATE (extrapolated, marked with '*'). Replace both once real numbers land.
"""

import matplotlib.pyplot as plt
from matplotlib.ticker import MultipleLocator

# ---------------------------------------------------------------- data
threshold = [0.91, 0.93, 0.95, 0.97, 0.99]                 # main threshold (theta)
psnr      = [24.51, 24.99, 25.64, 26.44, 27.30]            # 27.30 @0.99 is ESTIMATED (was missing)
speedup   = [2.2, 2.0, 1.7, 1.5, 1.4]                      # PLACEHOLDER, lower thr -> higher speedup
psnr_est  = {4}                                            # indices with estimated PSNR
default_idx = 2                                            # 0.95 is the default

x = list(range(len(threshold)))                            # evenly spaced positions

# ---------------------------------------------------------------- style (original look)
BLUE   = "#1f77b4"   # matplotlib tab:blue   -> speedup
ORANGE = "#ff7f0e"   # matplotlib tab:orange -> PSNR
GREEN  = "forestgreen"

plt.rcParams.update({
    "font.family": "sans-serif",
    "font.sans-serif": ["DejaVu Sans"],
    "mathtext.fontset": "dejavusans",
    "axes.unicode_minus": False,
    "font.size": 12,
    "axes.linewidth": 1.2,
})

fig, ax1 = plt.subplots(figsize=(7.0, 4.3), dpi=300)

# ---------------------------------------------------------------- left axis: speedup (blue)
l1, = ax1.plot(x, speedup, color=BLUE, lw=2.5, marker="s", ms=8,
               markerfacecolor=BLUE, markeredgecolor=BLUE,
               label="Inference Speedup (×)", zorder=3)
ax1.set_ylabel("Inference Speedup ↑ (×)", color=BLUE, fontsize=13)
ax1.tick_params(axis="y", colors=BLUE)
ax1.set_ylim(1.2, 2.5)
ax1.yaxis.set_major_locator(MultipleLocator(0.5))

# x-axis
ax1.set_xticks(x)
ax1.set_xticklabels([f"{t:g}" for t in threshold])
ax1.set_xlabel(r"Score Threshold $\theta$", fontsize=13)
ax1.set_xlim(-0.4, len(threshold) - 0.6)
ax1.grid(axis="y", color="0.85", lw=0.8, zorder=0)
ax1.set_axisbelow(True)

# annotate speedup values
sp_off = {default_idx: (-24, 11)}
for xi, s in zip(x, speedup):
    dx, dy = sp_off.get(xi, (0, 11))
    ax1.annotate(f"{s:.1f}×", (xi, s), textcoords="offset points",
                 xytext=(dx, dy), ha="center", color=BLUE, fontsize=11)

# ---------------------------------------------------------------- right axis: PSNR (orange)
ax2 = ax1.twinx()
l2, = ax2.plot(x, psnr, color=ORANGE, lw=2.5, ls="--", marker="o", ms=8,
               markerfacecolor=ORANGE, markeredgecolor=ORANGE,
               label="PSNR (dB)", zorder=3)
ax2.set_ylabel("PSNR ↑ (dB)", color=ORANGE, fontsize=13)
ax2.tick_params(axis="y", colors=ORANGE)
ax2.set_ylim(24.2, 27.8)
ax2.yaxis.set_major_locator(MultipleLocator(0.5))

# annotate PSNR values ('*' = estimated)
ps_off = {default_idx: (28, -6)}
for xi, p in zip(x, psnr):
    dx, dy = ps_off.get(xi, (0, -16))
    txt = f"{p:.2f}*" if xi in psnr_est else f"{p:.2f}"
    ax2.annotate(txt, (xi, p), textcoords="offset points",
                 xytext=(dx, dy), ha="center", color=ORANGE, fontsize=11)

# ---------------------------------------------------------------- default marker
ax1.axvline(default_idx, color=GREEN, ls="--", lw=1.8, zorder=1)
ax1.text(default_idx, 1.24, "Default", color=GREEN, fontsize=11, ha="center", va="bottom")

# ---------------------------------------------------------------- title + legend
ax1.set_title("Threshold Impact on Efficiency & Quality",
              fontsize=14.5, fontweight="bold", pad=10)
ax1.legend(handles=[l1, l2], loc="upper center", ncol=2, frameon=True,
           fontsize=11, framealpha=0.95, edgecolor="0.7", bbox_to_anchor=(0.5, 0.99))

fig.tight_layout()
out = "ab_threshold_main_psnr.png"
fig.savefig(out, bbox_inches="tight", dpi=300)
print("saved", out)


==> Figures/plot_ab_threshold_psnr.py <==
"""
Plot: spatial-score threshold (theta_sc) vs. (Inference Speedup, PSNR).

Matches the original ab_thershold.png style (default matplotlib colors + DejaVu Sans),
but x-axis = spatial score threshold and right y-axis = PSNR.

NOTE: speedup numbers are PLACEHOLDER (fabricated): lower threshold -> higher speedup.
Replace `speedup` once real numbers land.
"""

import matplotlib.pyplot as plt
from matplotlib.ticker import MultipleLocator

# ---------------------------------------------------------------- data
threshold = [0.70, 0.72, 0.74, 0.755, 0.77, 0.79]          # spatial score threshold
psnr      = [25.19, 25.32, 25.50, 25.64, 25.77, 25.98]     # real (from table)
speedup   = [2.2, 2.0, 1.9, 1.7, 1.6, 1.4]                 # PLACEHOLDER, lower thr -> higher speedup
default_idx = 3                                            # 0.755 is the default

x = list(range(len(threshold)))                            # evenly spaced positions

# ---------------------------------------------------------------- style (original look)
BLUE   = "#1f77b4"   # matplotlib tab:blue   -> speedup
ORANGE = "#ff7f0e"   # matplotlib tab:orange -> PSNR
GREEN  = "forestgreen"

plt.rcParams.update({
    "font.family": "sans-serif",
    "font.sans-serif": ["DejaVu Sans"],
    "mathtext.fontset": "dejavusans",
    "axes.unicode_minus": False,
    "font.size": 12,
    "axes.linewidth": 1.2,
})

fig, ax1 = plt.subplots(figsize=(7.0, 4.3), dpi=300)

# ---------------------------------------------------------------- left axis: speedup (blue)
l1, = ax1.plot(x, speedup, color=BLUE, lw=2.5, marker="s", ms=8,
               markerfacecolor=BLUE, markeredgecolor=BLUE,
               label="Inference Speedup (×)", zorder=3)
ax1.set_ylabel("Inference Speedup ↑ (×)", color=BLUE, fontsize=13)
ax1.tick_params(axis="y", colors=BLUE)
ax1.set_ylim(1.2, 2.5)
ax1.yaxis.set_major_locator(MultipleLocator(0.5))

# x-axis
ax1.set_xticks(x)
ax1.set_xticklabels([f"{t:g}" for t in threshold])
ax1.set_xlabel(r"Spatial Score Threshold $\theta_{sc}$", fontsize=13)
ax1.set_xlim(-0.4, len(threshold) - 0.6)
ax1.grid(axis="y", color="0.85", lw=0.8, zorder=0)
ax1.set_axisbelow(True)

# annotate speedup values
sp_off = {default_idx: (-24, 11)}
for xi, s in zip(x, speedup):
    dx, dy = sp_off.get(xi, (0, 11))
    ax1.annotate(f"{s:.1f}×", (xi, s), textcoords="offset points",
                 xytext=(dx, dy), ha="center", color=BLUE, fontsize=11)

# ---------------------------------------------------------------- right axis: PSNR (orange)
ax2 = ax1.twinx()
l2, = ax2.plot(x, psnr, color=ORANGE, lw=2.5, ls="--", marker="o", ms=8,
               markerfacecolor=ORANGE, markeredgecolor=ORANGE,
               label="PSNR (dB)", zorder=3)
ax2.set_ylabel("PSNR ↑ (dB)", color=ORANGE, fontsize=13)
ax2.tick_params(axis="y", colors=ORANGE)
ax2.set_ylim(24.9, 26.3)
ax2.yaxis.set_major_locator(MultipleLocator(0.3))

# annotate PSNR values
ps_off = {default_idx: (26, -6)}
for xi, p in zip(x, psnr):
    dx, dy = ps_off.get(xi, (0, -16))
    ax2.annotate(f"{p:.2f}", (xi, p), textcoords="offset points",
                 xytext=(dx, dy), ha="center", color=ORANGE, fontsize=11)

# ---------------------------------------------------------------- default marker
ax1.axvline(default_idx, color=GREEN, ls="--", lw=1.8, zorder=1)
ax1.text(default_idx, 1.24, "Default", color=GREEN, fontsize=11, ha="center", va="bottom")

# ---------------------------------------------------------------- title + legend
ax1.set_title("Spatial Threshold Impact on Efficiency & Quality",
              fontsize=14.5, fontweight="bold", pad=10)
ax1.legend(handles=[l1, l2], loc="upper center", ncol=2, frameon=True,
           fontsize=11, framealpha=0.95, edgecolor="0.7", bbox_to_anchor=(0.5, 0.99))

fig.tight_layout()
out = "ab_threshold_psnr.png"
fig.savefig(out, bbox_inches="tight", dpi=300)
print("saved", out)

